Towards Accurate MHz Core Loss Measurements

Miniaturized magnetic components play an important role in achieving high efficiency and high power density in power converters. Accurate core loss data are essential when optimizing magnetic components, but making accurate core loss measurements remains challenging, especially at MHz frequencies. As a result, many research groups have developed their own testers in pursuit of improved accuracy, and the amount of published core loss data has increased. However, large variations in these data shed light on fundamental barriers to accurate MHz core loss measurement. This paper identifies these barriers and presents methods for overcoming them.

==> anc/README.txt <==
The attached `ideal.yaml` is an example SUNCAL project file to accompany the uncertainty propagation demonstration in  Section III.C. 

To use it, install SUNCAL (https://github.com/sandialabs/suncal) 
After installation, launch the graphical user interface using the command "suncal-ui".
Next, open the file ideal.yaml by clicking "Project->Load Project".

After opening ideal.yaml, you will see the measurement model as well as the input uncertainties, matching those in Tables I and II of the manuscript.  Clicking the "Calculate" button will perform uncertainty propagation using GUM and Monte-Carlo methods. After calculation is complete, the Results page will appear, showing the nominal values and uncertainties of all measurands, matching the results shown in Table III of the manuscript.

If you have any challenges using SUNCAL to implement your core loss tester's measurement model, please feel free to contact the corresponding author.


==> anc/ideal.yaml <==
- description: Suncal v1.7.0 has a bug in the display of dimensionless quantities.
    When viewing the results, replace "ampere ** 2 / hertz ** 2 / millimeter / newton
    / pi / picofarad" with "dimensionless" to get the correct quantity for \mu_ae
  functions:
  - desc: IEC 60205 Geometric constant C1
    expr: 2*pi/(H*log(OD/ID))
    name: C_1
    tolerance: null
    units: null
  - desc: IEC 60205 Geometric constant C2
    expr: 4*pi*(-1/OD + 1/ID)/(H**2*log(OD/ID)**3)
    name: C_2
    tolerance: null
    units: null
  - desc: Core Effective Cross-Section
    expr: H*log(OD/ID)**2/(-2/OD + 2/ID)
    name: A_e
    tolerance: null
    units: "cm\xB2"
  - desc: Core Effective Volume
    expr: pi*H*log(OD/ID)**3/(2*(-1/OD + 1/ID)**2)
    name: V_e
    tolerance: null
    units: "cm\xB3"
  - desc: Core Effective Length
    expr: pi*log(OD/ID)/(-1/OD + 1/ID)
    name: l_e
    tolerance: null
    units: cm
  - desc: Peak flux in core
    expr: V_cap*(-1/OD + 1/ID)/(pi*H*N*f*log(OD/ID)**2)
    name: B_pk
    tolerance: null
    units: mT
  - desc: Component peak current
    expr: 2*pi*C_var*V_cap*f
    name: I_pk
    tolerance: null
    units: A
  - desc: Power loss attributable to core
    expr: 2*pi**2*C_var**2*V_cap**2*f**2*(-R_wdc + V_in/(2*pi*C_var*V_cap*f))
    name: P_core
    tolerance: null
    units: W
  - desc: Volumetric power loss
    expr: 4*pi*C_var**2*V_cap**2*f**2*(-1/OD + 1/ID)**2*(-R_wdc + V_in/(2*pi*C_var*V_cap*f))/(H*log(OD/ID)**3)
    name: P_V
    tolerance: null
    units: "mW/cm\xB3"
  - desc: Real component of core impedance
    expr: -R_wdc + V_in/(2*pi*C_var*V_cap*f)
    name: R_core
    tolerance: null
    units: "\u03A9"
  - desc: Component series resistance
    expr: V_in/(2*pi*C_var*V_cap*f)
    name: R_s
    tolerance: null
    units: "\u03A9"
  - desc: Component series inductance
    expr: 1/(4*pi**2*C_var*f**2)
    name: L_s
    tolerance: null
    units: "\xB5H"
  - desc: Apparent effective relative permeability
    expr: 1/(2*pi*C_var*H*N**2*f**2*mu_0*log(OD/ID))
    name: mu_ae
    tolerance: null
    units: null
  inputs:
  - autocorrelate: true
    desc: frequency
    mean: 2000000.0
    name: f
    numnewmeas: null
    uncerts: []
    units: hertz
  - autocorrelate: true
    desc: Variable capacitor nominal value
    mean: 108.2
    name: C_var
    numnewmeas: null
    uncerts:
    - a: 1%
      degf: .inf
      desc: Variable capacitor uncertainty
      dist: uniform
      name: u(C_var)
      units: picofarad
    units: picofarad
  - autocorrelate: true
    desc: ''
    mean: 37.69
    name: V_cap
    numnewmeas: null
    uncerts:
    - a: 2.2%
      degf: .inf
      desc: Tektronix TPP0850
      dist: uniform
      k: 2
      name: u_2(V_cap)
      unc: 1
      units: volt
    - a: 1%
      degf: .inf
      desc: Tektronix MSO46B
      dist: uniform
      k: 2
      name: u_1(V_cap)
      unc: 1
      units: volt
    units: volt
  - autocorrelate: true
    desc: outside diameter of toroidal DUT
    mean: 8.0
    name: OD
    numnewmeas: null
    uncerts:
    - a: 0.02
      degf: .inf
      desc: caliper accuracy
      dist: uniform
      name: u(OD)
      units: millimeter
    units: millimeter
  - autocorrelate: true
    desc: ''
    mean: 2.656
    name: V_in
    numnewmeas: null
    uncerts:
    - a: 2.2%
      degf: .inf
      desc: Tektronix TPP1000
      dist: uniform
      k: 2
      name: u_2(V_in)
      unc: 1
      units: volt
    - a: 1%
      degf: .inf
      desc: Tektronix MSO46B
      dist: uniform
      k: 2
      name: u_1(V_in)
      unc: 1
      units: volt
    units: volt
  - autocorrelate: true
    desc: height of toroidal core
    mean: 2.0
    name: H
    numnewmeas: null
    uncerts:
    - a: 0.02
      degf: .inf
      desc: caliper accuracy
      dist: uniform
      name: u(H)
      units: millimeter
    units: millimeter
  - autocorrelate: true
    desc: turns count
    mean: 14.0
    name: N
    numnewmeas: null
    uncerts: []
    units: dimensionless
  - autocorrelate: true
    desc: inside diameter of toroidal core
    mean: 4.0
    name: ID
    numnewmeas: null
    uncerts:
    - a: 0.02
      degf: .inf
      desc: caliper accuracy
      dist: uniform
      name: u(ID)
      units: millimeter
    units: millimeter
  - autocorrelate: true
    desc: ''
    mean: 1.2566e-06
    name: mu_0
    numnewmeas: null
    uncerts: []
    units: henry / meter
  - autocorrelate: true
    desc: ''
    mean: 0.91644
    name: R_wdc
    numnewmeas: null
    uncerts:
    - a: 0.05%
      degf: .inf
      desc: GW-Instek LCR-819
      dist: uniform
      k: 2
      name: u(R_wdc)
      unc: 1
      units: ohm
    units: ohm
  mode: uncertainty
  name: uncertainty
  samples: 1000000

